A new unconditional lower bound for shoreline search

A unit-speed searcher starts at the origin of the Euclidean plane and must hit an unknown straight line whose direction and distance from the origin are both unknown. We prove that every deterministic search path has competitive ratio at least $C_{\log}\approx 12.5937096701246675$. The bound is unconditional: the path need not be cyclic, self-similar, spiral-like, or monotone in angle. For each projection direction, we compare the path with a zigzag obtained by sorting its alternating record turns. The resulting completion constraints are interpreted as jobs with scale-dependent deadlines and lower-bounded through a finite-window scheduling argument in logarithmic time. Averaging these directional bounds then uses the exact Euclidean velocity budget. In one dimension, the same method recovers the optimal cow-path constant $9$. Finally, Arb ball arithmetic provides a rigorous numerical enclosure of the constant.

==> anc/README.md <==
# Verification code

This directory contains only the code directly associated with the proof.

## Certified numerical enclosure

`certify_constant.py` performs the 256-bit Arb interval calculation described
in Section 7. It brackets the unique minimizing record factor at both rational
endpoints and certifies the opposite signs of `G(C) - 2/pi`.

With Python 3.12 or later:

```sh
python -m pip install -r requirements.txt
python certify_constant.py
```

## Lean checks

The `lean/` directory contains the Lean/mathlib files mentioned in Section 7.
They check selected exact algebraic reductions used by the paper; they are not
a complete formalization of the analytic proof.

With Lean installed through `elan`:

```sh
cd lean
lake build
```

The toolchain and mathlib revision are pinned by `lean-toolchain` and
`lake-manifest.json`.


==> anc/certify_constant.py <==
#!/usr/bin/env python3
"""Arb enclosure of the unconditional lower-bound constant.

The paper proves analytically that, for fixed ``C``, the stationarity function
``H(C,q)`` is strictly increasing in ``q`` and that the minimized activity
``G(C)`` is strictly decreasing in ``C``.  This script performs only the
remaining rigorous endpoint arithmetic:

* bracket the unique minimizing ``q`` at each endpoint ``C``;
* evaluate the activity on the entire bracket using Arb balls;
* prove that ``G(C_lo) > 2/pi > G(C_hi)``.
"""

from __future__ import annotations

from fractions import Fraction

from flint import arb, ctx, fmpq


ctx.prec = 256


def exact_decimal(value: str) -> arb:
    """Return a decimal string as an exact rational Arb ball."""

    fraction = Fraction(value)
    return arb(fmpq(fraction.numerator, fraction.denominator))


def stationarity(C: arb, q: arb) -> arb:
    """Increasing stationarity numerator q*h'(q)*log(q) - h(q)."""

    k = 2 / (C - 1)
    slack = 1 - k * q
    penalty = -slack.log()
    return q * k * q.log() / slack - penalty


def activity(C: arb, q: arb) -> arb:
    """Logarithmic projection activity at ``(C,q)``."""

    residual_capacity = 1 - 1 / C
    k = 2 / (C - 1)
    penalty = -(1 - k * q).log()
    return 1 / C + residual_capacity * penalty / q.log()


def certify_endpoint(
    C_text: str, q_midpoint: str, q_radius: str, expected_sign: int
) -> tuple[arb, arb]:
    C = exact_decimal(C_text)
    midpoint = exact_decimal(q_midpoint)
    radius = exact_decimal(q_radius)
    q_left = midpoint - radius
    q_right = midpoint + radius

    left_residual = stationarity(C, q_left)
    right_residual = stationarity(C, q_right)
    if not left_residual.upper() < 0:
        raise ArithmeticError("the left endpoint does not lie below the minimizer")
    if not right_residual.lower() > 0:
        raise ArithmeticError("the right endpoint does not lie above the minimizer")

    q_box = arb(q_midpoint, q_radius)
    angular_residual = activity(C, q_box) - 2 / arb.pi()
    if expected_sign > 0 and not angular_residual.lower() > 0:
        raise ArithmeticError("failed to certify activity above 2/pi")
    if expected_sign < 0 and not angular_residual.upper() < 0:
        raise ArithmeticError("failed to certify activity below 2/pi")
    return q_box, angular_residual


def main() -> None:
    lower_C = "12.59370967012466"
    upper_C = "12.59370967012468"

    lower_q, lower_residual = certify_endpoint(
        lower_C,
        "2.18573026498813560881180753580668478795546911758",
        "1e-47",
        +1,
    )
    upper_q, upper_residual = certify_endpoint(
        upper_C,
        "2.18573026498813637552790382888394546886766303965",
        "1e-47",
        -1,
    )

    print(f"C_log is certified in ({lower_C}, {upper_C})")
    print(f"minimizer at lower endpoint: {lower_q}")
    print(f"G(C_lo) - 2/pi: {lower_residual}")
    print(f"minimizer at upper endpoint: {upper_q}")
    print(f"G(C_hi) - 2/pi: {upper_residual}")


if __name__ == "__main__":
    main()



==> anc/lean/ShorelineLowerBound.lean <==
import ShorelineLowerBound.HittingTime
import ShorelineLowerBound.Projection
import ShorelineLowerBound.RecordAlgebra


==> anc/lean/ShorelineLowerBound/HittingTime.lean <==
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Tactic

/-!
# Crossing a shoreline versus reaching its support halfspace

This is the intermediate-value step converting an exact line hit into a
support inequality for a continuous scalar projection.
-/

namespace ShorelineLowerBound

open Set

theorem exists_eq_of_exists_ge
    {f : ℝ → ℝ} {t d : ℝ}
    (hd : 0 ≤ d)
    (hf : ContinuousOn f (Icc 0 t)) (hf0 : f 0 = 0)
    (hreach : ∃ s ∈ Icc (0 : ℝ) t, d ≤ f s) :
    ∃ s ∈ Icc (0 : ℝ) t, f s = d := by
  obtain ⟨s, hs, hds⟩ := hreach
  have hst : Icc (0 : ℝ) s ⊆ Icc 0 t := Icc_subset_Icc_right hs.2
  have hf' : ContinuousOn f (Icc (0 : ℝ) s) := hf.mono hst
  have hdmem : d ∈ Icc (f 0) (f s) := by
    constructor
    · simpa [hf0] using hd
    · exact hds
  obtain ⟨r, hr, hfr⟩ := (intermediate_value_Icc hs.1 hf') hdmem
  exact ⟨r, hst hr, hfr⟩

theorem exists_eq_iff_exists_ge
    {f : ℝ → ℝ} {t d : ℝ}
    (hd : 0 ≤ d)
    (hf : ContinuousOn f (Icc 0 t)) (hf0 : f 0 = 0) :
    (∃ s ∈ Icc (0 : ℝ) t, f s = d) ↔
      ∃ s ∈ Icc (0 : ℝ) t, d ≤ f s := by
  constructor
  · rintro ⟨s, hs, rfl⟩
    exact ⟨s, hs, le_rfl⟩
  · exact exists_eq_of_exists_ge hd hf hf0

end ShorelineLowerBound



==> anc/lean/ShorelineLowerBound/Projection.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Topology.MetricSpace.Lipschitz
import Mathlib.Tactic

/-!
# Projection to a one-dimensional search

Orthogonal projection onto a unit vector preserves the unit-speed bound.
-/

namespace ShorelineLowerBound

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

theorem inner_projection_lipschitz (u : E) (hu : ‖u‖ ≤ 1) :
    LipschitzWith 1 (fun x : E ↦ inner ℝ u x) := by
  rw [lipschitzWith_iff_dist_le_mul]
  intro x y
  simp only [NNReal.coe_one, one_mul]
  calc
    dist (inner ℝ u x) (inner ℝ u y) = |inner ℝ u (x - y)| := by
      rw [Real.dist_eq, inner_sub_right]
    _ ≤ ‖u‖ * ‖x - y‖ := abs_real_inner_le_norm u (x - y)
    _ ≤ ‖x - y‖ := by
      exact mul_le_of_le_one_left (norm_nonneg (x - y)) hu
    _ = dist x y := (dist_eq_norm x y).symm

theorem inner_projection_path_lipschitz
    {T : Type*} [PseudoMetricSpace T]
    (u : E) (hu : ‖u‖ ≤ 1) {γ : T → E} (hγ : LipschitzWith 1 γ) :
    LipschitzWith 1 (fun t ↦ inner ℝ u (γ t)) := by
  simpa [Function.comp_def] using (inner_projection_lipschitz u hu).comp hγ

end ShorelineLowerBound



==> anc/lean/ShorelineLowerBound/RecordAlgebra.lean <==
import Mathlib.Tactic

/-!
# Record algebra for scalar projections

The finite combinatorial core of the sorted-zigzag comparison (paper,
Lemma "scalar normal form"), the deadline factor bound, and the logarithmic
prepayment inequality of the finite-window scheduling lemma.

The comparison lemma: turns are indexed by `k < n` with magnitudes `m k ≥ 0`.
If radius `r` is completed on the leg of turn `j`, then every turn of
magnitude `< r` has index `< j`, and some turn of index `< j` has magnitude
`≥ r`.  Then the variation `r + 2 ∑_{k<j} m k` dominates
`r + 2 (∑_{m k < r} m k + a)` for any `a` below all turn magnitudes `≥ r`,
in particular for `a` = the smallest turn magnitude `≥ r`.
-/

namespace ShorelineLowerBound

open Finset

theorem sorted_comparison_core {m : ℕ → ℝ} (hm : ∀ k, 0 ≤ m k) {n j k0 : ℕ} {r a : ℝ}
    (hjn : j ≤ n) (hk0 : k0 < j) (hr : r ≤ m k0)
    (hbelow : ∀ k, k < n → m k < r → k < j)
    (ha : ∀ k, k < n → r ≤ m k → a ≤ m k) :
    (∑ k ∈ (range n).filter (fun k => m k < r), m k) + a
      ≤ ∑ k ∈ range j, m k := by
  have hfilt : (range n).filter (fun k => m k < r)
      = (range j).filter (fun k => m k < r) := by
    ext k
    simp only [mem_filter, mem_range]
    constructor
    · rintro ⟨hkn, hkr⟩
      exact ⟨hbelow k hkn hkr, hkr⟩
    · rintro ⟨hkj, hkr⟩
      exact ⟨lt_of_lt_of_le hkj hjn, hkr⟩
  rw [hfilt, ← sum_filter_add_sum_filter_not (range j) (fun k => m k < r)]
  have hmem : k0 ∈ (range j).filter (fun k => ¬ m k < r) := by
    simp only [mem_filter, mem_range]
    exact ⟨hk0, not_lt.mpr hr⟩
  have h1 : m k0 ≤ ∑ k ∈ (range j).filter (fun k => ¬ m k < r), m k :=
    single_le_sum (fun k _ => hm k) hmem
  have h2 : a ≤ m k0 := ha k0 (lt_of_lt_of_le hk0 hjn) hr
  linarith

/-- The completion variation `r + 2 ∑_{k<j} m k` dominates the sorted value
`r + 2 (∑_{m k < r} m k + a)`. -/
theorem sorted_completion_le {m : ℕ → ℝ} (hm : ∀ k, 0 ≤ m k) {n j k0 : ℕ} {r a : ℝ}
    (hjn : j ≤ n) (hk0 : k0 < j) (hr : r ≤ m k0)
    (hbelow : ∀ k, k < n → m k < r → k < j)
    (ha : ∀ k, k < n → r ≤ m k → a ≤ m k) :
    r + 2 * ((∑ k ∈ (range n).filter (fun k => m k < r), m k) + a)
      ≤ r + 2 * ∑ k ∈ range j, m k := by
  have := sorted_comparison_core hm hjn hk0 hr hbelow ha
  linarith

theorem record_factor_bound_of_deadline
    {C previous current S : ℝ}
    (hsum : previous + current ≤ S)
    (hdeadline : previous + 2 * S ≤ C * previous) :
    2 * current ≤ (C - 3) * previous := by
  linarith

theorem residual_deadline_margin
    {C previous current : ℝ}
    (hfactor : 2 * current ≤ (C - 3) * previous) :
    2 * previous ≤ (C - 1) * previous - 2 * current := by
  linarith

theorem prepayment_log_penalty
    {R gap b : ℝ} (hR : 0 < R) (hgap : 0 < gap) (hb : 0 ≤ b) :
    R * Real.log (1 + b / (R * gap)) ≤ b / gap := by
  have hden : 0 < R * gap := mul_pos hR hgap
  have harg : 0 < 1 + b / (R * gap) := by positivity
  have hlog := Real.log_le_sub_one_of_pos harg
  have hmul := mul_le_mul_of_nonneg_left hlog (le_of_lt hR)
  calc
    R * Real.log (1 + b / (R * gap))
        ≤ R * ((1 + b / (R * gap)) - 1) := hmul
    _ = b / gap := by field_simp; ring

end ShorelineLowerBound


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "db584cd6d46c92f209a44c0f1c829460d327499d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "«shoreline-lower-bound»",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "shoreline-lower-bound"
version = "0.1.0"
defaultTargets = ["ShorelineLowerBound"]

[[lean_lib]]
name = "ShorelineLowerBound"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.33.0"



==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.0



==> anc/requirements.txt <==
python-flint==0.9.0

